Permutation-based true discovery proportions for functional Magnetic Resonance Imaging cluster analysis

We propose a permutation-based method for testing a large collection of hypotheses simultaneously. Our method provides lower bounds for the number of true discoveries in any selected subset of hypotheses. These bounds are simultaneously valid with high confidence. The methodology is particularly useful in functional Magnetic Resonance Imaging cluster analysis, where it provides a confidence statement on the percentage of truly activated voxels within clusters of voxels, avoiding the well-known spatial specificity paradox. We offer a user-friendly tool to estimate the percentage of true discoveries for each cluster while controlling the family-wise error rate for multiple testing and taking into account that the cluster was chosen in a data-driven way. The method adapts to the spatial correlation structure that characterizes functional Magnetic Resonance Imaging data, gaining power over parametric approaches.

==> Datasets.R <==
library(pARI)
library(fMRIdata)

alpha = 0.05
B =  1000

#########################################################################################
########################################Food Data########################################
#########################################################################################

data("Food_copes")
data("Food_mask")

length(Food_copes)

Statmap(copes = Food_copes,path = "C:/Users/Angela Andreella/Desktop", Pmap = T, mask = Food_mask)

mask <- Food_mask
Statmap <- RNifti::readNifti("C:/Users/Angela Andreella/Desktop/Statmap.nii.gz")
mask=mask!=0
Statmap[!mask]=0

Statmap <- abs(Statmap)
RNifti::writeNifti(Statmap, file = "C:/Users/Angela Andreella/Desktop/StatmapAbs.nii.gz")

plotNullDistribution(copes=Food_copes,family = c(rep("Simes",1),rep("AORC",1)),
                     mask = Food_mask, alpha = 0.05,
                     path = "C:/Users/Angela Andreella/Desktop",
                     delta = c(0,0), name = "plotNulFood")


out1 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out10 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                   mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out2 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out3 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",delta = 27)
out4 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc")
out5 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out6 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out7 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",delta = 27)
out8 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "higher.criticism")
out9 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "beta")

out11 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/Food/Pmap.nii.gz",
                      clusters = "C:/Users/Angela Andreella/Desktop/Food/clusterAbs.nii.gz",
                      mask = Food_mask,alpha = 0.05)

out14 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out104 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                   mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out24 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out34 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Simes",delta = 27)
out44 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc")
out54 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out64 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out74 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "Aorc",delta = 27)
out84 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "higher.criticism")
out94 <- pARIbrain(copes=Food_copes,clusters="C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                  mask=Food_mask,alpha = 0.05,family = "beta")

out114 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/Food/Pmap.nii.gz",
                      clusters = "C:/Users/Angela Andreella/Desktop/Food/clusterAbs4.nii.gz",
                      mask = Food_mask,alpha = 0.05)

save(out1, out2, out3, out4, out5, out6, out7, out8, out9, out10, out11, 
     out14, out24, out34, out44, out54, out64, out74, out84, out94, out104, out114, 
     file = "C:/Users/Angela Andreella/Desktop/Food/output.RData")

map_TDP(out14,path = "C:/Users/Angela Andreella/Desktop/Food",mask = Food_mask,name = "tdp_FoodData4")

#histP(copes = Food_copes, alternative = "two.sided", mask = Food_mask, )

#lambdaPlot(copes = copes, family = "simes", ct = c(0,1), alpha = alpha, delta = 0, mask = mask)

#########################################################################################
########################################Auditory Data########################################
#########################################################################################

Auditory_copes <- list()
sub_ids <- c(sapply(c(1:120),function(x) ifelse(x<10,paste0("00",x), ifelse(x<100 & x>9,paste0(0,x), paste0(x)))), sapply(c(198:217), function(x)paste0(x)))
for (sid in 1:length(sub_ids)) {  
  Auditory_copes[[sid]] <- RNifti::readNifti(paste0("C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/AuditoryData/sub-", sub_ids[sid] , ".nii.gz"))
  
}

Auditory_mask <- "C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/AuditoryData/mask.nii.gz"
mask <- RNifti::readNifti(Auditory_mask)

Statmap(copes = Auditory_copes,path = "C:/Users/Angela Andreella/Desktop/Auditory", Pmap = T, mask = mask)

Statmap <- RNifti::readNifti("C:/Users/Angela Andreella/Desktop/Auditory/Statmap.nii.gz")
mask=mask!=0
Statmap[!mask]=0

Statmap <- abs(Statmap)
RNifti::writeNifti(Statmap, file = "C:/Users/Angela Andreella/Desktop/Auditory/StatmapAbs.nii.gz")

plotNullDistribution(copes=Auditory_copes,family = c(rep("Simes",1),rep("AORC",1)),
                     mask = Auditory_mask, alpha = 0.05,
                     path = "C:/Users/Angela Andreella/Desktop/Auditory",
                     delta = c(0,0), name = "plotNulAuditory")


out1 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out10 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out2 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out3 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Simes",delta = 27)
out4 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Aorc", delta = 0)
out5 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out6 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out7 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "Aorc",delta = 27)
out8 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "higher.criticism")
out9 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                  mask=Auditory_mask,alpha = 0.05,family = "beta")

out11 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/Auditory/Pmap.nii.gz",
                      clusters = "C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs32.nii.gz",
                      mask = Auditory_mask,alpha = 0.05)


out14 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out104 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                    mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out24 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out34 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Simes",delta = 27)
out44 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Aorc")
out54 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out64 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out74 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "Aorc",delta = 27)
out84 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "higher.criticism")
out94 <- pARIbrain(copes=Auditory_copes,clusters="C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                   mask=Auditory_mask,alpha = 0.05,family = "beta")

out114 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/Auditory/Pmap.nii.gz",
                       clusters = "C:/Users/Angela Andreella/Desktop/Auditory/clusterAbs4.nii.gz",
                       mask = Auditory_mask,alpha = 0.05)

save(out1, out2, out3, out4, out5, out6, out7, out8, out9, out10, out11, 
     out14, out24, out34, out44, out54, out64, out74, out84, out94, out104, out114, 
     file = "C:/Users/Angela Andreella/Desktop/Auditory/output.RData")

map_TDP(out1,path = "C:/Users/Angela Andreella/Desktop/Auditory",mask = Food_mask,name = "tdp_AuditoryData32")

map_TDP(out14,path = "C:/Users/Angela Andreella/Desktop/Auditory",mask = Food_mask,name = "tdp_AuditoryData4")

#histP(copes = Food_copes, alternative = "two.sided", mask = Food_mask, )

#lambdaPlot(copes = copes, family = "simes", ct = c(0,1), alpha = alpha, delta = 0, mask = mask)

#########################################################################################
###########################################World Object Data##########################################
#########################################################################################



copes <- list()
sub_ids <- sapply(c(1:48),function(x) ifelse(x<10,paste0(x),paste0(x)))
for (sid in 1:length(sub_ids)) {  
  copes[[sid]] <- RNifti::readNifti(paste0("C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/WordObjectData/cope7/cope", sub_ids[sid] , ".nii.gz"))
  
}

mask <- "C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/WordObjectData/cope7/mask.nii.gz"
B = 1000

Statmap(copes = copes,path = "C:/Users/Angela Andreella/Desktop/WO", Pmap = T, mask = mask)

mask <- RNifti::readNifti(mask)
Statmap <- RNifti::readNifti("C:/Users/Angela Andreella/Desktop/WO/Statmap.nii.gz")
mask=mask!=0
Statmap[!mask]=0

Statmap <- abs(Statmap)
RNifti::writeNifti(Statmap, file = "C:/Users/Angela Andreella/Desktop/WO/StatmapAbs.nii.gz")

clusters = "C:/Users/Angela Andreella/Desktop/WO/clusterTH3_2.nii.gz"

out1 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out10 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                   mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out2 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out3 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Simes",delta = 27)
out4 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Aorc", delta = 0)
out5 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out6 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out7 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "Aorc",delta = 27)
out8 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "higher.criticism")
out9 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                  mask=mask,alpha = 0.05,family = "beta")

out11 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/WO/Pmap.nii.gz",
                      clusters = "C:/Users/Angela Andreella/Desktop/WO/clusterAbs32.nii.gz",
                      mask = mask,alpha = 0.05)

out14 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 0)

out104 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                    mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 1)
out24 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Simes",B = B, delta = 9)
out34 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Simes",delta = 27)
out44 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Aorc")
out54 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Aorc",B = B, delta = 1)
out64 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Aorc",B = B, delta = 9)
out74 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "Aorc",delta = 27)
out84 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "higher.criticism")
out94 <- pARIbrain(copes=copes,clusters="C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                   mask=mask,alpha = 0.05,family = "beta")

out114 = ARIbrain::ARI(Pmap = "C:/Users/Angela Andreella/Desktop/WO/Pmap.nii.gz",
                       clusters = "C:/Users/Angela Andreella/Desktop/WO/clusterAbs4.nii.gz",
                       mask = mask,alpha = 0.05)

save(out1, out2, out3, out4, out5, out6, out7, out8, out9, out10, out11, 
     out14, out24, out34, out44, out54, out64, out74, out84, out94, out104, out114, 
     file = "C:/Users/Angela Andreella/Desktop/WO/output.RData")

map_TDP(out1,path = "C:/Users/Angela Andreella/Desktop/WO",mask = mask,name = "tdp_AuditoryData32")

map_TDP(out14,path = "C:/Users/Angela Andreella/Desktop/WO",mask = mask,name = "tdp_AuditoryData4")

save(out1, out2, out3, out4, out5, out6, out7, out8, out9, out10, out11, 
     out14, out24, out34, out44, out54, out64, out74, out84, out94, out104, out114, 
     file = "C:/Users/Angela Andreella/Desktop/WO/output.RData")

#########################################################################################
#########################################Arrow Data######################################
#########################################################################################

copes <- list()
sub_ids <- sapply(c(1:26),function(x) ifelse(x<10,paste0(0,x),paste0(x)))
for (sid in 1:length(sub_ids)) {  
  copes[[sid]] <- RNifti::readNifti(paste0("C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/ArrowData/sub-", sub_ids[sid] , ".nii.gz"))
  
}

mask <- "C:/Users/Angela Andreella/Documents/Rpackage/fMRIdata/data-raw/ArrowData/mask.nii.gz"

out = pARIbrain(copes = copes, mask = Auditory_mask, thr = 3.2, delta = 0, rand = T)

pARI::Statmap(copes = copes, Pmap = T, path = "C:/Users/Angela Andreella/Desktop/", mask = Auditory_mask)

out1 = ARI(Pmap = "C:/Users/Angela Andreella/Desktop/Pmap.nii.gz", clusters = clusters, mask = Auditory_mask)

Statmap(copes = copes, alternative = "two.sided", path = "inst/extdata/ArrowData", Pmap = TRUE, mask = mask)

zstat <- system.file("extdata/ArrowData", "zstat_FE.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FE_ArrowData", method = "FE")

zstat <- system.file("extdata/ArrowData", "zstat_OLS.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_OLS_ArrowData", method = "OLS")

zstat <- system.file("extdata/ArrowData", "zstat_FLAME1.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FLAME1_ArrowData", method = "FLAME1")

zstat <- system.file("extdata/ArrowData", "zstat_FLAME12.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FLAME12_ArrowData", method = "FLAME12")

zstat <- system.file("extdata/ArrowData", "zstat_SPM.nii", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_SPM_ArrowData", method = "SPM")

#########################################################################################
#############################################Rhyme Data##########################################
#########################################################################################

copes <- list()
sub_ids <- sapply(c(1:13),function(x) ifelse(x<10,paste0(0,x),paste0(x)))
for (sid in 1:length(sub_ids)) {  
  copes[[sid]] <- RNifti::readNifti(system.file("extdata/RhymeData", paste0("/sub-", sub_ids[sid] , ".nii.gz"), package = "ARIpermutation"))
  
}


mask <- system.file("extdata/RhymeData", "mask.nii.gz", package = "ARIpermutation")
Statmap(copes = copes, alternative = "two.sided", path = "inst/extdata/RhymeData", Pmap = TRUE, mask = mask)

zstat <- system.file("extdata/RhymeData", "zstat_FE.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FE_RhymeData", method = "FE")

zstat <- system.file("extdata/RhymeData", "zstat_OLS.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_OLS_RhymeData", method = "OLS")

zstat <- system.file("extdata/RhymeData", "zstat_FLAME1.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FLAME1_RhymeData", method = "FLAME1")

zstat <- system.file("extdata/RhymeData", "zstat_FLAME12.nii.gz", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_FLAME12_RhymeData", method = "FLAME12")

zstat <- system.file("extdata/RhymeData", "zstat_SPM.nii", package = "ARIpermutation")
histP(copes = copes, alternative = "two.sided", mask = mask, zstat = zstat,name = "hist_SPM_RhymeData", method = "SPM")


#########################################################################################
#######################################Auditory######################################
#########################################################################################

copes <- list()
sub_ids <- c(sapply(c(1:120),function(x) ifelse(x<10,paste0("00",x), ifelse(x<100 & x>9,paste0(0,x), paste0(x)))), sapply(c(198:217), function(x)paste0(x)))
for (sid in 1:length(sub_ids)) {  
  copes[[sid]] <- RNifti::readNifti(system.file("extdata/AuditoryData", paste0("/sub-", sub_ids[sid] , ".nii.gz"), package = "ARIpermutation"))
  
}

mask <- system.file("extdata/AuditoryData", "mask.nii.gz", package = "ARIpermutation")

Statmap(copes = copes, alternative = "two.sided", path = "inst/extdata/AuditoryData", Pmap = TRUE, mask = mask)

plotNullDistribution(copes=copes,family = c(rep("Simes",1),rep("Finner",1)),mask = mask, alpha = 0.05, path = "C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS",delta = c(0,0))

#clusters = "C:/Users/Angela Andreella/Documents/Thesis_Doc/Permutation_based_ARI/ARI/Cluster_Auditory/cluster_R_FSL.nii.gz"

out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Simes",B = B)

thr = 4
out <- ARIpermCT(copes,thr=2.3,mask=mask,alpha = alpha,family = "Simes",B = B)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Simes",B = B, delta = 1)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Simes",B = B, delta = 9)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Simes",delta = 27, B= B)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Finner")
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Finner",B = B, delta = 1)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Finner",B = B, delta = 9)
out <- ARIpermCT(copes,thr=thr,mask=mask,alpha = alpha,family = "Finner",delta = 27, B= B)

Statmap <- system.file("extdata/AuditoryData", "Statmap.nii.gz", package = "ARIpermutation")
Pmap <- system.file("extdata/AuditoryData", "Pmap.nii.gz", package = "ARIpermutation")

#Create Clusters using a threshold equal to 3.2
Statmap = get_array(Statmap)
mask = get_array(mask)
Statmap[!mask]=0

writeNifti(Statmap,file = "C:/Users/Angela Andreella/Desktop/Statmap.nii.gz",template = mask)

clstr=cluster_threshold(Statmap>2.3)


res_ARI=ARIbrain::ARI(Pmap = Pmap, clusters= clusters, mask=mask, Statmap = Statmap, alpha = alpha)

#Clusters fsl

clusters = system.file("extdata/AuditoryData", "clusterTH3_2.nii.gz", package = "ARIpermutation")

system.time(out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Simes",B = B))
map_TDP(out,path = "C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS",mask = mask)
#out <- ARIpermCT(copes,thr=2.3,mask=mask,alpha = alpha,family = "Simes",B = B)
system.time(out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Simes",B = B, delta = 1))
out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Simes",B = B, delta = 9)
out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Simes",delta = 27)
#out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Finner")
out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Finner",B = B, delta = 1)
out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Finner",B = B, delta = 9)
out <- ARIpermCT(copes,clusters=clusters,mask=mask,alpha = alpha,family = "Finner",delta = 27)

#Statmap(copes = copes, alternative = "two.sided", path = "C:/Users/Angela Andreella/Desktop/FoodData", Pmap = TRUE, mask = mask)
Statmap <- system.file("extdata/AuditoryData", "Statmap.nii.gz", package = "ARIpermutation")
Pmap <- system.file("extdata/AuditoryData", "Pmap.nii.gz", package = "ARIpermutation")
map_TDP(out,path = "C:/Users/Angela Andreella/Desktop",mask = mask,name = "tdp_AudData4")

#Create Clusters using a threshold equal to 3.2
Statmap = get_array(Statmap)
mask = get_array(mask)
Statmap[!mask]=0
#writeNifti(Statmap,file = "C:/Users/Angela Andreella/Documents/Thesis_Doc/Permutation_based_ARI/ARI/Cluster_Food/cluster_R_FSL.nii.gz",template = mask)
#clstr=cluster_threshold(Statmap>4)

res_ARI=ARIbrain::ARI(Pmap = Pmap, clusters= clusters, mask=mask, Statmap = Statmap, alpha = alpha)







==> Eklund.R <==
###Eklund data

mask <- system.file("extdata/EklundData", "mask.nii.gz", package = "ARIpermutation")

mask <- RNifti::readNifti(mask)
m <- sum(mask == 1)

load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_simes.RData")

#FWER
mean(unlist(out1) >0) #0.05
#TDP
mean(unlist(out1)/m)*100 # 0.1365

load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_par.RData")

#FWER
mean(unlist(out1) >0) #0.01
#TDP
mean(unlist(out1)/m)*100 #0.0025

#Using sign-flip
load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_simes2.RData")

#FWER
mean(unlist(out1) >0) #0.05
#TDP
mean(unlist(out1)/m)*100 #3.044418e-05


load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_simes_Test4.RData")
load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_simes.RData")



==> EklundReplication.R <==

library(devtools)
#install_github("angeella/ARIpermutation")
library(ARIpermutation)
library(ARIbrain)
library(fastcluster)
library(permute)
library(RNifti)
library(hommel)


IT <- TRUE
it <- 1
out1 <- list()
perm_idx <- replicate(100,sample.int(99),simplify = F)

mask <- RNifti::readNifti("C:/Users/Angela Andreella/Desktop/mask_tot.nii.gz")

count <- 0

while(IT){
  
  #select index
  idx <- perm_idx[[it]][1:20]
  
  sub_ids <- c(sapply(idx,function(x) ifelse(x>9,paste0(x),paste0(0,x))))
  
  #Load Data 20
  copes = list()
  for (sid in 1:length(sub_ids)) {  
    
    copes[[sid]] <- RNifti::readNifti(system.file("extdata/EklundData", 
                                                  paste0("sub-", sub_ids[sid] , ".nii.gz"), 
                                                  package = "ARIpermutation"))
    
  }
  img_dims <- c(91, 109,  91)
  img <- array(NA, c(img_dims, length(copes)))
  
  for (sid in 1:length(copes)) {  
    img[,,,sid] <- copes[[sid]]
    
  }
  
  scores <- matrix(img,nrow=(91*109*91),ncol=length(copes))
  scores <- scores[which(mask==1),]
  rowV <- rowVariance(scores, na.rm = F)
  n <- length(copes)
  Test <- rowMeans(scores)/sqrt(rowV/n)
  hist(Test, breaks = 100)
  p <- 2*pt(abs(Test), df = n- 1, lower.tail=FALSE)
  
  #ARI
  out1[[it]] <-discoveries(hommel(p), alpha = 0.05)
  print(paste0("iteration=", it))
  print(paste("Subjects Index=", idx))
  print(paste0("Discoveries=", out1[[it]]))
  if(out1[[it]]>0){count <- count + 1}
  if(count>5){print("MORE THAN 5!!!!")}
  it <- it + 1
  if(it==101){IT=FALSE}
}


==> Eklund_results.R <==
load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_hc.RData")
m <- 164317

sum(unlist(out1)>0) #3

sum(unlist(out2)>0) #0

mean(unlist(out1)/m)*100 #0.0007556735

load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_50subj.RData")

sum(unlist(out1)>0)#24

load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_simesFlip.RData")

sum(unlist(out1)>0) #5

load("C:/Users/Angela Andreella/Documents/Thesis_Doc/paper_ARIperm_AOAS/Images/perm_FD_50subj.RData")






==> eklund_2samples.R <==
###Eklund two samples###

library(ARIpermutation)
mask <- system.file("extdata/EklundData/mask.nii.gz",package = "ARIpermutation")

perm_idx <- replicate(100,sample.int(99),simplify = F)

idx <- perm_idx[[1]][1:20]

sub_ids <- c(sapply(idx,function(x) ifelse(x>9, paste0(x), paste0(0,x))))

copes = list()
for (sid in 1:length(sub_ids)) {
  
  copes[[sid]] <- RNifti::readNifti(system.file("extdata/EklundData",
                                                paste0("sub-", sub_ids[sid] , ".nii.gz"),
                                                package = "ARIpermutation"))
}
img_dims <- c(91, 109, 91)
img <- array(NA, c(img_dims, length(copes)))

for (sid in 1:length(copes)) {
  
  img[,,,sid] <- copes[[sid]]
  
}
scores <- matrix(img,nrow=(91*109*91),ncol=length(copes))
out <- permTest(X = scores, mask = mask, label = c(rep(0,10),rep(1,10)), rand = T, B = 1000)

#out <- permTest(X = scores, mask = mask, label = c(rep(0,10),rep(1,10)))

plot(density(out$Test))
pv <- cbind(out$pv, out$pv_H0)
ix <- c(1:length(out$pv))
lambda <- lambdaOpt(pv, family = "simes",alpha = 0.05,delta = 0)
cvOpt = cv(pvalues = pv, family = "simes", alpha = 0.05, lambda = lambda, delta = 0)
dI(ix = ix, cvOpt, out$pv)


==> eklund_sim.R <==
library(devtools)
library(ARIpermutation)
library(ARIbrain)
library(RNifti)
library(hommel)
library(ggplot2)
library(matrixStats)

mask <- RNifti::readNifti("C:/Users/Angela Andreella/Desktop/mask_tot.nii.gz")


perm_idx <- replicate(100,sample.int(99),simplify = F)

idx <- perm_idx[[10]][1:20]

sub_ids <- c(sapply(idx,function(x) ifelse(x>9,paste0(x),paste0(0,x))))

copes = list()

for (sid in 1:length(sub_ids)) { 
  
  copes[[sid]] <- RNifti::readNifti(system.file("extdata/EklundData", 
                                                paste0("sub-", sub_ids[sid] , ".nii.gz"), 
                                                package = "ARIpermutation"))

  
}
img_dims <- c(91, 109, 91)
img <- array(NA, c(img_dims, length(copes)))

for (sid in 1:length(copes)) { 
  
  img[,,,sid] <- copes[[sid]]
  
}

scores <- matrix(img,nrow=(91*109*91),ncol=length(copes))
scores <- scores[which(mask==1),]

#Test without flipping
scores <- (scores - mean(scores))/sd(scores)
scores <- (scores - colMeans(scores))/sqrt(colVars(scores))
rowV <- rowVars(scores)
n <- length(copes)
Test <- rowMeans(scores)/sqrt(rowV/n)

plot(density(Test))
Test <- ifelse(is.na(rowV), 0, Test)

plot(density(Test))

#Test with flipping
scoresFlip <- scores
for(i in 1:ncol(scores)){
  
  scoresFlip[,i] <- sapply(c(1:nrow(scores)), function(x) scores[x,i] %*% (rbinom(1, 1, 0.5)*2 - 1))
  
}

rowV <- rowVariance(scoresFlip) + rowMeans(scoresFlip)
n <- length(copes)
TestFlip <- rowMeans(scoresFlip)/sqrt(rowV/n)
plot(density(TestFlip))

h1 <- hist(Test,breaks = 100)
h2 <- hist(TestFlip, breaks =  100)
plot(h1)
plot(h2,add = T, col = "red")
summary(TestFlip)
summary(Test)

#pvalues
p <- 2*pt(abs(Test), df = n-1, lower.tail=FALSE)


## ZSTAT FSL TOTAL
mask = RNifti::readNifti("C:/Users/Angela Andreella/Desktop/mask_tot.nii.gz")
idx <- c(1:99)

sub_ids <- c(sapply(idx,function(x) ifelse(x>9,paste0(x),paste0(0,x))))

copes = list()
for (sid in 1:length(sub_ids)) { 
  
  copes[[sid]] <- RNifti::readNifti(system.file("extdata/EklundData", 
                                                paste0("sub-", sub_ids[sid] , ".nii.gz"), 
                                                package = "ARIpermutation"))
  
}
img_dims <- c(91, 109, 91)
img <- array(NA, c(img_dims, length(copes)))

for (sid in 1:length(copes)) { 
  img[,,,sid] <- copes[[sid]]
  
}

scores <- matrix(img,nrow=(91*109*91),ncol=length(copes))
scores <- scores[which(mask==1),]
rowV <- rowVariance(scores, na.rm = F)
n <- length(copes)
Test <- ifelse(is.na(rowV) | rowV == 0,0, rowMeans(scores)/(sqrt((rowV)/n)))

Zstat_FSL = RNifti::readNifti("C:/Users/Angela Andreella/Desktop/zstat1_tot.nii.gz")

plot(c(1:length(Test)), sort(Test), type = 'l')
lines(c(1:length(Test)), sort(Zstat_FSL[which(mask==1)]), col = "red")
legend(x=1,y=6,c("R","FSL OLS"),col=c("black","red"),lty=c(1,1))


summary(Test)
summary(Zstat_FSL[which(mask==1)])  
hist(Zstat_FSL[which(mask==1)], breaks = 100)  
plot(density(Zstat_FSL[which(mask==1)]))
plot(ecdf(Zstat_FSL[which(mask==1)]))


